$\boldsymbol{Ab\ initio}$ search of polymer crystals with high thermal conductivity

Lattice thermal conductivities (LTC) for a subset of polymer crystals from the Polymer Genome Library were investigated to explore high LTC polymer systems. We employed a first-principles approach to evaluating phonon lifetimes within the third-order perturbation theory combined with density functional theory, and then solved the linearized Boltzmann transport equation with single-mode relaxation time approximated by the computed lifetime. Typical high LTC polymer systems, polyethylene (PE) crystal and fiber, were benchmarked, which is reasonably consistent with previous references, validating our approach. We then applied it to not only typical polymer crystals, but also some selected ones having structural similarities to PE. Among the latter crystals, we discovered that beta phase of Poly(vinylidenesurely fluoride) (PVF-$\beta$) crystal has higher LTC than PE at low temperature. Our detailed mode analysis revealed that the phonon lifetime of PVF-$\beta$ is more locally distributed around lower frequency modes and four-times larger than that of PE. It was also found from a simple data analysis that the LTC relatively correlates with curvature of energy-volume plot. The curvature would be used as a descriptor for further exploration of high LTC polymer crystals by means of a data-driven approach beyond human-based one.

==> texcompile.sh <==
#!/bin/sh
#############################################################################
#                                                                           #
#                            TeX compile Script                             #
#                             Tack Acky Uyeda                               #
#                                                                           #
#    UPDATE INFO                                                            #
#***************************************************************************#
#  - 02may15; First composed by Tack.                                       #
#                                                                           #
#############################################################################

#Detect TeX source file or read parameter
if [ "$1" = "" ]; then
  if [ `ls -l *.tex | wc -l` -gt 1 ]; then
    echo "Specify compiled TeX file name!\n"
    read target
  else
    if [ -e *.tex ]; then
       target=`ls *.tex | sed 's/.tex//'`
    fi
  fi
else
  target=$1
  if [ "$1" = "c" ]; then
      rm *.aux *.dvi *.idx *.log *.toc *.bbl *.blg
  exit
  fi
fi

#Erase unnecessary files
rm *.tex~

#TeX compile
PATH=/opt/local/bin/:$PATH
platex --kanji=sjis $target
pbibtex --kanji=sjis $target
platex --kanji=sjis $target
pbibtex --kanji=sjis $target
platex --kanji=sjis $target
dvipdfmx $target.dvi
open $target.pdf

